Ab initio predictions link the neutron skin of ${}^{208}$Pb to nuclear forces

Heavy atomic nuclei have an excess of neutrons over protons, which leads to the formation of a neutron skin whose thickness is sensitive to details of the nuclear force. This links atomic nuclei to properties of neutron stars, thereby relating objects that differ in size by orders of magnitude. The nucleus ${}^{208}$Pb is of particular interest because it exhibits a simple structure and is experimentally accessible. However, computing such a heavy nucleus has been out of reach for ab initio theory. By combining advances in quantum many-body methods, statistical tools, and emulator technology, we make quantitative predictions for the properties of ${}^{208}$Pb starting from nuclear forces that are consistent with symmetries of low-energy quantum chromodynamics. We explore $10^9$ different nuclear-force parameterisations via history matching, confront them with data in select light nuclei, and arrive at an importance-weighted ensemble of interactions. We accurately reproduce bulk properties of ${}^{208}$Pb and determine the neutron skin thickness, which is smaller and more precise than a recent extraction from parity-violating electron scattering but in agreement with other experimental probes. This work demonstrates how realistic two- and three-nucleon forces act in a heavy nucleus and allows us to make quantitative predictions across the nuclear landscape.

==> anc/dataEDFig1.csv <==
interaction_id,Ct1S0pp (10^4 GeV^-2),Ct1S0np (10^4 GeV^-2),Ct1S0nn (10^4 GeV^-2),Ct3S1 (10^4 GeV^-2),C1S0 (10^4 GeV^-4),C3P0 (10^4 GeV^-4),C1P1 (10^4 GeV^-4),C3P1 (10^4 GeV^-4),C3S1 (10^4 GeV^-4),C3S1-3D1 (10^4 GeV^-4),C3P2 (10^4 GeV^-4),c1 (GeV^-1),c2 (GeV^-1),c3 (GeV^-1),c4 (GeV^-1),cD,cE
1,0.356199,-0.355142,-0.349985,-0.248157,2.78763,0.433097,-0.086705,-1.299329,0.788,0.520089,-0.846265,-0.736674,-0.606916,-0.47898,0.930314,-0.588286,-0.068944
2,0.3463,-0.348955,-0.344445,-0.243032,2.792354,1.391279,-0.080754,-1.14991,0.880235,0.292109,-0.947735,-0.747704,-0.515023,-0.597523,0.952645,-1.885741,0.078959
3,0.337534,-0.345152,-0.343496,-0.261608,2.633618,0.424676,0.069077,-1.207797,0.967082,0.544291,-0.703216,-0.714632,-0.435727,-0.701042,1.036431,-0.619586,0.021581
4,0.336001,-0.334787,-0.329607,-0.250311,2.43001,0.2738,-0.037799,-1.180376,0.858643,0.462011,-0.842133,-0.720208,-0.487028,-0.610624,0.99241,1.946797,0.221419
5,0.333399,-0.339775,-0.33645,-0.237886,2.459897,0.875862,-0.061772,-1.088519,0.882879,0.203655,-0.907942,-0.728551,-0.475402,-0.658062,0.92929,1.46944,0.439727
6,0.339708,-0.33874,-0.336497,-0.246205,2.566226,1.178684,0.102755,-1.231931,0.878029,0.360322,-0.706003,-0.750739,-0.349281,-0.846235,1.087498,1.357475,0.522703
7,0.357374,-0.349488,-0.351998,-0.261576,2.703318,0.649412,-0.126906,-0.933428,0.995421,0.455893,-0.938363,-0.710998,-0.600291,-0.511407,0.885524,1.07448,0.202184
8,0.347239,-0.349552,-0.346651,-0.236688,2.588634,0.291879,-0.136777,-1.093619,0.847998,0.188975,-0.930901,-0.717454,-0.626787,-0.46861,0.900723,-0.121797,-0.029743
9,0.349782,-0.347571,-0.351636,-0.238284,2.770279,1.002827,-0.030133,-1.041317,0.899543,0.184946,-0.80361,-0.722094,-0.450883,-0.688337,0.988549,1.758928,0.728768
10,0.337397,-0.337846,-0.334629,-0.236098,2.640579,0.841956,0.034777,-1.098711,0.777963,0.31055,-0.706185,-0.736034,-0.271297,-0.934333,1.142164,-1.79721,0.038438
11,0.341094,-0.340101,-0.343002,-0.244814,2.646359,1.470509,0.086395,-1.067312,0.866256,0.36552,-0.793261,-0.714313,-0.300705,-0.837947,1.103189,0.534865,0.291467
12,0.338428,-0.344368,-0.340156,-0.244869,2.665527,0.972035,0.123297,-0.854975,0.88875,0.315784,-0.87041,-0.747709,-0.367869,-0.828972,1.032171,0.21088,0.438297
13,-0.349296,-0.34783,-0.345087,-0.251179,2.775803,0.51126,-0.014905,-0.995633,0.932483,0.358223,-0.787001,-0.707744,-0.441933,-0.706367,0.998484,0.493866,0.372671
14,-0.342403,-0.350325,-0.347903,-0.269324,2.627395,0.498997,-0.030354,-1.16525,1.028755,0.634928,-1.002872,-0.72893,-0.667484,-0.378722,0.873146,1.778847,0.239579
15,0.333823,-0.331721,-0.334483,-0.208446,2.542458,1.221662,0.200049,-1.155273,0.491879,0.200003,-0.804302,-0.697465,-0.160857,-1.02401,1.202797,0.886488,0.443938
16,-0.35587,-0.346321,-0.34934,-0.25289,2.760598,1.09032,-0.066719,-1.286632,0.858678,0.51691,-0.838481,-0.7035,-0.465015,-0.653196,0.962467,1.686661,0.41126
17,-0.335259,-0.337698,-0.334783,-0.242203,2.529353,1.106626,0.002471,-1.196754,0.787933,0.392963,-0.858574,-0.728681,-0.384445,-0.790344,1.018132,-1.079774,-0.017463
18,0.341602,-0.34564,-0.342705,-0.236673,2.61001,0.457561,-0.03431,-1.057345,0.776408,0.296871,-0.935398,-0.733574,-0.524064,-0.598505,0.874558,0.003787,0.1972
19,0.356237,-0.353265,-0.354841,-0.229194,2.749544,0.645361,-0.07463,-1.164408,0.70804,0.235516,-0.981529,-0.753724,-0.60055,-0.526696,0.914769,1.970978,0.39842
20,-0.326405,-0.328206,-0.323092,-0.256631,2.417958,0.927788,0.173518,-1.040657,0.880648,0.613122,-0.792102,-0.74496,-0.204747,-1.019691,1.228864,0.086324,0.045585
21,0.359422,-0.354765,-0.353629,-0.266236,2.798147,0.349561,-0.112916,-1.283026,1.049562,0.474515,-0.880443,-0.737184,-0.716457,-0.365397,0.832127,-0.08874,0.07701
22,-0.347694,-0.347335,-0.348106,-0.260964,2.637101,1.377067,0.007681,-1.287584,1.007562,0.461658,-0.971101,-0.742109,-0.573364,-0.52904,0.929977,-1.893225,-0.451457
23,-0.339664,-0.338985,-0.336819,-0.250932,2.482879,0.665883,-0.088962,-1.34753,0.926892,0.340187,-0.966833,-0.731589,-0.621117,-0.482294,0.865694,1.872068,0.220464
24,-0.346469,-0.347383,-0.342218,-0.232991,2.677828,0.367689,0.035269,-1.277421,0.678334,0.341756,-0.74568,-0.755715,-0.437652,-0.760415,0.983198,0.695247,0.311592
25,-0.335569,-0.333146,-0.339224,-0.249366,2.443421,0.58519,0.016427,-1.09383,0.871076,0.423917,-0.837695,-0.756264,-0.459821,-0.693891,1.001977,1.925486,0.32478
26,-0.339876,-0.345537,-0.345611,-0.252292,2.694097,0.644542,0.018011,-1.181397,0.858512,0.488693,-0.683348,-0.757508,-0.391523,-0.811895,0.996249,-0.205048,0.196445
27,-0.344238,-0.345692,-0.339101,-0.270979,2.56019,0.574598,-0.059387,-1.243619,1.053481,0.621521,-0.84044,-0.733158,-0.586367,-0.50828,0.951973,0.319294,0.022955
28,0.331089,-0.334629,-0.329372,-0.215214,2.476474,0.519,0.101299,-0.913948,0.559908,0.215332,-0.8315,-0.702385,-0.304717,-0.842562,1.072777,0.951929,0.407514
29,-0.320744,-0.322644,-0.319518,-0.234359,2.192716,0.476905,0.103946,-1.151544,0.726471,0.323761,-0.865253,-0.738377,-0.32908,-0.856428,1.065809,-0.478375,-0.361659
30,-0.332197,-0.332819,-0.33643,-0.222996,2.499066,0.566719,0.193951,-0.892817,0.578652,0.334826,-0.722135,-0.72653,-0.184309,-1.032221,1.154374,0.968059,0.308629
31,0.353748,-0.350857,-0.348793,-0.253618,2.773731,1.043246,-0.051795,-1.33081,0.895555,0.441381,-0.877854,-0.73351,-0.548549,-0.601541,0.979482,-0.33549,0.10032
32,-0.356017,-0.350799,-0.354782,-0.256457,2.74973,1.070414,-0.05026,-1.2962,0.963408,0.405843,-0.913805,-0.760159,-0.570827,-0.580555,0.907039,0.400155,0.11599
33,-0.323976,-0.332016,-0.330159,-0.234775,2.436399,0.791024,0.04351,-1.233396,0.689469,0.404993,-0.878532,-0.729377,-0.366912,-0.774092,1.059863,-1.047254,-0.202748
34,-0.337626,-0.335556,-0.335787,-0.247399,2.524269,1.151718,0.074594,-1.139878,0.873669,0.394878,-0.732777,-0.722622,-0.292262,-0.875555,1.042879,0.256891,0.155498


==> anc/dataFig1.txt <==
# Z   N         year          A/log(Rtot)
   2   2         1987           0.16
   8   8         2000           0.50
   4   4         2000           0.25
   4   6         2002           0.30
   6   6         2007           0.33
   6   8         2011           0.36
   8  20        2014           0.70
  20  20       2015           0.99
  20  28       2015           1.18
  28  28       2016           1.36
  28  50       2016           1.90
  50  50       2018           2.39
  50  82       2020           3.12
  82 126      2021           4.90


==> anc/dataFig2.csv <==
interaction_id,Rp48Ca (fm),EA48Ca (MeV),E2+48Ca (MeV),aD48Ca (fm^3),Rp208Pb (fm),Rskin208Pb (fm),EA208Pb (MeV),aD208Pb (fm^3),E2H (MeV),Rp2H (fm),Q2H (e fm^2),E3H (MeV),E4He (MeV),Rp4He (fm),E16O (MeV),Rp16O (fm),importance weight
1,3.252351,-8.427711,2.802573,2.145883,5.239246,0.17926,-7.953562,20.626511,-2.118394,1.983481,0.255069,-8.195309,-29.164118,1.42904,-125.939049,2.489807,0.010054
2,3.256554,-8.791633,5.256041,2.012788,5.266039,0.222374,-7.942093,20.440914,-2.226604,1.97877,0.286872,-8.102953,-29.046207,1.449845,-128.017158,2.533585,0.004205
3,3.359429,-8.336826,2.47824,2.280608,5.399024,0.15829,-7.895741,21.157228,-2.25112,1.973596,0.252791,-8.857136,-29.894726,1.443829,-126.66428,2.554955,0.009267
4,3.329411,-8.719114,2.840441,2.323493,5.358859,0.153424,-8.452178,22.631856,-2.214212,1.972629,0.26329,-8.108893,-28.263184,1.459357,-126.52571,2.535591,0.022312
5,3.37183,-8.768558,4.60861,2.233641,5.444699,0.159658,-8.145314,22.523452,-2.227105,1.986028,0.298789,-8.836743,-29.029183,1.465653,-127.222832,2.587497,0.037129
6,3.456171,-8.030048,3.469154,2.478132,5.581881,0.194666,-7.304192,24.15638,-2.2428,1.983271,0.278998,-8.5875,-29.744271,1.468311,-124.533088,2.62235,0.029578
7,3.434122,-8.11629,3.607483,2.506954,5.557851,0.193539,-7.364924,24.331943,-2.240411,1.973109,0.264719,-8.479539,-28.743138,1.482405,-123.460341,2.607204,0.040714
8,3.344544,-8.416254,3.44431,2.275669,5.394136,0.151621,-7.846575,22.885196,-2.241573,1.965162,0.29771,-8.738264,-28.864334,1.453327,-123.826202,2.557371,0.050408
9,3.512163,-8.002011,3.501267,2.551983,5.668612,0.200134,-7.185817,25.211551,-2.299751,1.965677,0.298336,-8.921758,-29.512671,1.499161,-124.16386,2.658888,0.018914
10,3.358456,-8.214274,3.25807,2.275246,5.406822,0.207159,-7.567979,22.156625,-2.218548,1.987677,0.285843,-8.184547,-29.219221,1.458906,-124.572337,2.576937,0.036173
11,3.476036,-8.145744,4.141293,2.499362,5.620195,0.187479,-7.349359,24.511476,-2.300769,1.963787,0.275805,-8.822763,-28.874775,1.498664,-123.661891,2.647631,0.032816
12,3.43074,-8.424286,4.206691,2.34439,5.548633,0.200427,-7.619474,23.26073,-2.254994,1.981145,0.284475,-8.565706,-29.424153,1.474404,-126.769425,2.621395,0.053006
13,3.44275,-8.125166,2.664417,2.489268,5.542901,0.208928,-7.498646,23.671695,-2.273486,1.971325,0.277691,-8.308171,-28.918262,1.493725,-124.868572,2.614905,0.010796
14,3.27758,-9.204207,4.143555,2.111359,5.275709,0.126209,-8.882196,20.238167,-2.170958,1.984771,0.240092,-8.677624,-28.21098,1.462139,-128.888379,2.523576,0.024574
15,3.334067,-9.161087,4.789051,2.166087,5.376258,0.16035,-8.667408,22.126627,-2.165472,1.982043,0.298726,-8.597943,-28.714298,1.473069,-129.711069,2.573072,0.01722
16,3.34719,-8.785413,3.700775,2.292012,5.392744,0.190419,-8.314335,22.087675,-2.167739,1.988077,0.257585,-8.297448,-28.534432,1.490226,-128.833722,2.567656,0.06225
17,3.244682,-8.983928,5.016739,2.014368,5.241431,0.171898,-8.402086,20.175546,-2.182557,1.988428,0.274927,-8.300647,-29.151272,1.430674,-128.995459,2.509617,0.006067
18,3.253206,-9.264033,4.411107,2.017982,5.24939,0.15988,-8.75536,20.406637,-2.168508,1.985171,0.28689,-8.639299,-29.843083,1.423641,-131.794316,2.509275,0.013623
19,3.345255,-9.037425,4.032076,2.258642,5.389521,0.156149,-8.615845,22.7446,-2.177952,1.969254,0.292342,-8.615798,-28.048747,1.491633,-128.306432,2.571764,0.050661
20,3.331399,-8.93673,3.992915,2.225176,5.36559,0.170443,-8.581454,21.259091,-2.261271,1.974549,0.243391,-8.039806,-27.910631,1.484268,-128.313705,2.559259,0.052917
21,3.292866,-8.531665,2.638807,2.214425,5.295732,0.181969,-8.077022,20.86756,-2.215907,1.978439,0.262709,-8.253227,-29.228708,1.455199,-127.606777,2.517508,0.011009
22,3.293216,-8.618607,5.080347,2.187703,5.320327,0.151446,-7.995721,21.347032,-2.218358,1.984169,0.265472,-8.377497,-27.532387,1.481626,-123.745136,2.546562,0.009773
23,3.28564,-9.171852,4.140755,2.173177,5.280188,0.125923,-8.965042,21.475693,-2.248283,1.966417,0.279037,-8.094146,-26.946655,1.493344,-126.374856,2.536333,0.027788
24,3.315804,-8.850611,2.611304,2.210629,5.32758,0.171143,-8.542819,21.563996,-2.185909,1.971557,0.279088,-8.494238,-29.835897,1.443003,-130.700692,2.531574,0.011903
25,3.402291,-8.475655,3.73902,2.391638,5.488877,0.139015,-7.974016,23.435427,-2.197292,1.986294,0.2706,-8.90852,-29.025454,1.457789,-125.010011,2.589977,0.066039
26,3.402456,-8.221531,2.765521,2.354305,5.472672,0.174645,-7.693377,22.200311,-2.24481,1.970638,0.259907,-8.848258,-29.755451,1.456659,-125.559852,2.589584,0.017059
27,3.306802,-8.424207,3.228667,2.219985,5.336484,0.172203,-7.909137,21.138786,-2.237323,1.97265,0.241392,-8.415494,-29.56738,1.434502,-126.711702,2.521925,0.033279
28,3.386725,-8.287101,3.71554,2.30597,5.483137,0.178653,-7.598995,23.763531,-2.182739,1.971969,0.295416,-8.480774,-29.605928,1.427454,-124.035436,2.578105,0.056555
29,3.280057,-9.100351,4.309851,2.200052,5.284801,0.089302,-8.902134,22.230013,-2.259118,1.961722,0.280603,-8.460168,-27.434384,1.456767,-125.35246,2.521975,0.02542
30,3.462145,-8.195498,3.299811,2.506238,5.589009,0.157846,-7.616461,24.779147,-2.158837,1.988757,0.282447,-8.915754,-29.325507,1.460973,-124.065883,2.620529,0.031913
31,3.276073,-8.80456,3.940391,2.117497,5.276155,0.188927,-8.298925,20.606515,-2.189109,1.984174,0.267722,-8.141779,-28.52714,1.470366,-128.111677,2.529915,0.038676
32,3.330662,-9.003294,4.189051,2.229522,5.360312,0.162094,-8.55757,21.569237,-2.236135,1.976934,0.27202,-8.604135,-28.34276,1.49861,-129.379267,2.565993,0.044948
33,3.205425,-9.117855,4.951337,1.960012,5.160027,0.108491,-8.808403,19.52241,-2.155381,1.984741,0.272255,-8.21189,-27.306013,1.444504,-124.832211,2.493228,0.003557
34,3.447113,-8.115822,3.653829,2.476193,5.565007,0.181408,-7.439504,24.04011,-2.312332,1.960768,0.271729,-8.679549,-29.020995,1.48378,-123.748124,2.622009,0.039398


==> anc/dataFig3.csv <==
interaction_id;Rskin208Pb (fm);rho_NM (fm^-3);EA_NM (MeV);S_NM (MeV);L_NM (MeV);K_NM (MeV);Fw208Pb at Q_PREX;Fch208Pb at Q_PREX;Fw48Ca at Q_CREX;Fch48Ca at Q_CREX;importance weight
1;0.17926;0.1807;-15.939021;30.84304;52.7;263.5;0.414591;0.440112;0.143258;0.182334;0.010054
2;0.222374;0.1687;-15.523517;34.303778;75.6;243.2;0.403778;0.435741;0.143902;0.181105;0.004205
3;0.15829;0.1648;-15.502108;30.823412;55.75;253.9;0.393531;0.415738;0.123330;0.157792;0.009267
4;0.153424;0.1762;-15.906403;27.503511;31.97;292.5;0.400532;0.421926;0.130748;0.165541;0.022312
5;0.159658;0.1612;-14.792647;27.915084;43.02;257.3;0.38647;0.408751;0.124869;0.155523;0.037129
6;0.194666;0.1489;-14.114701;30.010089;58.18;240.1;0.360811;0.387846;0.100500;0.136358;0.029578
7;0.193539;0.1499;-14.133211;29.979287;59.44;239.3;0.364324;0.391269;0.105606;0.141186;0.040714
8;0.151621;0.1695;-15.01833;27.46965;40.2;254.9;0.395604;0.416703;0.130026;0.162374;0.050408
9;0.200134;0.1421;-13.553741;29.908275;64.29;237.2;0.347312;0.375071;0.091226;0.125388;0.018914
10;0.207159;0.1612;-15.138724;32.539143;67.98;244.3;0.385208;0.41463;0.119728;0.158163;0.036173
11;0.187479;0.1436;-13.992747;29.597853;62.46;238.3;0.355966;0.381925;0.099113;0.132095;0.032816
12;0.200427;0.1477;-14.3631;31.290175;67.51;242.3;0.364723;0.39279;0.107551;0.141666;0.053006
13;0.208928;0.1524;-14.63539;32.060152;68.38;250.9;0.364675;0.394039;0.102176;0.140138;0.010796
14;0.126209;0.1774;-16.291559;27.780854;35.08;288.3;0.416781;0.434338;0.147819;0.176734;0.024574
15;0.16035;0.1676;-15.821633;27.17132;43.67;279.3;0.396709;0.419237;0.131966;0.163806;0.01722
16;0.190419;0.1662;-15.867745;30.708197;56.59;279.4;0.389479;0.416498;0.122835;0.160450;0.06225
17;0.171898;0.1747;-15.967351;30.327973;51.18;260.4;0.41511;0.439536;0.150154;0.183860;0.006067
18;0.15988;0.1781;-16.18255;29.365789;46.03;272.4;0.415943;0.438622;0.149749;0.182465;0.013623
19;0.156149;0.1714;-15.670979;26.823589;39.06;284.2;0.395449;0.417325;0.129845;0.162059;0.050661
20;0.170443;0.1661;-16.268355;30.20958;49.13;284.0;0.396465;0.420503;0.129109;0.163856;0.052917
21;0.181969;0.1749;-15.922348;31.325753;53.08;262.8;0.405633;0.431569;0.134252;0.173348;0.011009
22;0.151446;0.1669;-15.407009;28.30042;46.25;248.7;0.406096;0.427277;0.142274;0.172960;0.009773
23;0.125923;0.1835;-16.360679;25.247667;18.71;301.0;0.416687;0.434065;0.145770;0.176252;0.027788
24;0.171143;0.1757;-16.256558;29.464641;46.98;284.8;0.402645;0.42688;0.130735;0.168123;0.011903
25;0.139015;0.1597;-14.663422;26.529592;38.26;258.3;0.382896;0.401942;0.118451;0.148590;0.066039
26;0.174645;0.1582;-15.003305;31.208349;62.75;249.0;0.380048;0.404527;0.113337;0.148159;0.017059
27;0.172203;0.17;-15.519898;30.608443;48.24;256.5;0.400709;0.424964;0.132392;0.169250;0.033279
28;0.178653;0.1605;-14.373303;28.556298;50.7;251.9;0.378085;0.402919;0.118599;0.152010;0.056555
29;0.089302;0.1842;-16.489876;22.766674;9.7;294.3;0.421662;0.433275;0.150897;0.177332;0.02542
30;0.157846;0.151;-14.257605;27.311708;50.79;254.4;;;;;0.031913
31;0.188927;0.1742;-16.113376;31.4701;57.01;268.2;0.407372;0.434395;0.139215;0.176908;0.038676
32;0.162094;0.1676;-16.012534;28.858685;47.42;273.9;0.398637;0.421527;0.130777;0.164615;0.044948
33;0.108491;0.1876;-16.483553;26.126541;27.63;280.3;0.437455;0.452323;0.167872;0.194448;0.003557
34;0.181408;0.1495;-14.326302;29.339101;55.29;242.1;0.365176;0.390328;0.103907;0.138386;0.039398

==> anc/dataFig3a_multivariatenormal.txt <==
Observables:
rho_NM         EA_NM           S_NM           L_NM           K_NM     Rskin208Pb

Means:
1.63147457e-01 -1.52255460e+01  2.89710420e+01  4.88185570e+01  2.66460285e+02  1.69959440e-01

Covariance matrix:
1.983070789365053328e-04 -1.288090281482980916e-02 -6.810299823433374131e-03 -1.361305025683426373e-01 3.341035693489461944e-01 -2.545730030741460981e-04
-1.288090281482980916e-02 1.324619752102196291e+00 3.377666604877772594e-01 1.000952207684219708e+01 -3.484132523819739191e+01 1.563795229749907756e-02
-6.810299823433374131e-03 3.377666604877772594e-01 5.790158330163942324e+00 3.223268229187216605e+01 -5.674245281357406689e+00 6.989001225890381641e-02
-1.361305025683426373e-01 1.000952207684219708e+01 3.223268229187216605e+01 2.590402195352473882e+02 -2.120820278584469634e+02 4.831653812579706497e-01
3.341035693489461944e-01 -3.484132523819739191e+01 -5.674245281357406689e+00 -2.120820278584469634e+02 1.706083304923624382e+03 -3.949976132648080895e-01
-2.545730030741460981e-04 1.563795229749907756e-02 6.989001225890381641e-02 4.831653812579706497e-01 -3.949976132648080895e-01 1.243909265369637579e-03

